Time-dependent relations between gaps and returns in a Bitcoin order book

Several studies have shown that large changes in the returns of an asset are associated with the sized of the gaps present in the order book In general, these associations have been studied without explicitly considering the dynamics of either gaps or returns. Here we present a study of these relationships. Our results suggest that the causal relationship between gaps and returns is limited to instantaneous causation.

==> latexBibtexscript.sh <==
#bin/bash!

fullname=$1

name=${fullname%.tex}

latex $name".tex"
bibtex $name
latex $name".tex"
latex $name".tex"
dvips $name".dvi"
ps2pdf $name".ps"




